Fast and spectrally accurate construction of adaptive diagonal basis sets for electronic structure

In this article, we combine the periodic sinc basis set with a curvilinear coordinate system for electronic structure calculations. This extension allows for variable resolution across the computational domain, with higher resolution close to the nuclei and lower resolution in the inter-atomic regions. We address two key challenges that arise while using basis sets obtained by such a coordinate transformation. First, we use pseudospectral methods to evaluate the integrals needed to construct the Hamiltonian in this basis. Second, we demonstrate how to construct an appropriate coordinate transformation by solving the Monge-Amp\`ere equation using a new approach that we call the cyclic Knothe-Rosenblatt flow. The solution of both of these challenges enables mean-field calculations at a cost that is log-linear in the number of basis functions. We demonstrate that our method approaches the complete basis set limit faster than basis sets with uniform resolution. We also emphasize how these basis sets satisfy the diagonal approximation, which is shown to be a consequence of the pseudospectral method. The diagonal approximation is highly desirable for the solution of the electronic structure problem in many frameworks, including mean field theories, tensor network methods, quantum computing, and quantum Monte Carlo.

==> graphs/Be2_result.py <==
import numpy as np
import matplotlib.pyplot as plt

dat = np.loadtxt("Be2_result.dat")

print(dat)
fig, ax1 = plt.subplots()

DZ, TZ, QZ, FZ = -28.04703397, -28.04822784, -28.04854193, -28.04866231
#ax1.plot(dat[:8,0], dat[:8,2], 'o-', label="ANC")
ax1.plot(dat[:,0], dat[:,1], 'o-', label="PP a=4")
#ax1.plot(dat[:16,0], dat[:16,4], 'x-', label="Bare Nuclear")
ax1.axhline(DZ, linestyle='--', color='b', label="DZ")
ax1.axhline(TZ, linestyle='--', color='r', label="TZ")
ax1.axhline(QZ, linestyle='--', color='c', label="QZ")
ax1.axhline(FZ, linestyle='--', color='g', label="5Z")
ax1.set_xlabel("Number of grid points per dimension")
#ax1.set_xlabel("Ngrid in 1D")
ax1.set_ylabel("E (Ha)")
ax1.set_ylim((-28.049, -28.0469))
ax1.legend(loc='center left')

'''
left, bottom, width, height = [0.5, 0.4, 0.4, 0.4]
ax2 = fig.add_axes([left, bottom, width, height])
ax2.set_ylim((-77.2, -76.7))
#ax2.plot(dat[:8,0], (dat[:8,2]+5)*1000, 'o-', ms=3, lw=1, label="ANC")
ax2.plot(dat[:16,0], (dat[:16,1]+14)*1000, 'o-', ms=2, lw=1, label="PP a=4")
#ax2.plot(dat[:16,0], (dat[:16,4]+14)*1000, 'x-', ms=2, lw=1, label="Bare Nuclear")
ax2.axhline((TZ+14)*1000, linestyle='--', color='r', label="TZ")
ax2.axhline((QZ+14)*1000, linestyle='--', color='c', label="QZ")
ax2.axhline((FZ+14)*1000, linestyle='--', color='g', label="5Z")
ax2.set_xlabel("Ngrid in 1D")
ax2.set_ylabel("E+2 (mHa)")
#ax2.set_yticks(np.arange(-583.5, -582, 0.5))
'''
plt.show()


==> graphs/Be_result.py <==
import numpy as np
import matplotlib.pyplot as plt

dat = np.loadtxt("Be_result.dat")

print(dat)
fig, ax1 = plt.subplots()

DZ, TZ, QZ, FZ = -14.07592321, -14.07681544, -14.07701937, -14.07706584
#ax1.plot(dat[:8,0], dat[:8,2], 'o-', label="ANC")
ax1.plot(dat[:,0], dat[:,1], 'o-', label="PP a=4")
#ax1.plot(dat[:16,0], dat[:16,4], 'x-', label="Bare Nuclear")
ax1.axhline(DZ, linestyle='--', color='b', label="DZ")
ax1.axhline(TZ, linestyle='--', color='r', label="TZ")
ax1.axhline(QZ, linestyle='--', color='c', label="QZ")
ax1.axhline(FZ, linestyle='--', color='g', label="5Z")
ax1.set_xlabel("Number of grid points per dimension")
ax1.set_ylabel("E (Ha)")
ax1.set_ylim((-14.0773, -14.0758))
ax1.legend(loc='center left')

'''
left, bottom, width, height = [0.5, 0.4, 0.4, 0.4]
ax2 = fig.add_axes([left, bottom, width, height])
ax2.set_ylim((-77.2, -76.7))
#ax2.plot(dat[:8,0], (dat[:8,2]+5)*1000, 'o-', ms=3, lw=1, label="ANC")
ax2.plot(dat[:16,0], (dat[:16,1]+14)*1000, 'o-', ms=2, lw=1, label="PP a=4")
#ax2.plot(dat[:16,0], (dat[:16,4]+14)*1000, 'x-', ms=2, lw=1, label="Bare Nuclear")
ax2.axhline((TZ+14)*1000, linestyle='--', color='r', label="TZ")
ax2.axhline((QZ+14)*1000, linestyle='--', color='c', label="QZ")
ax2.axhline((FZ+14)*1000, linestyle='--', color='g', label="5Z")
ax2.set_xlabel("Ngrid in 1D")
ax2.set_ylabel("E+2 (mHa)")
#ax2.set_yticks(np.arange(-583.5, -582, 0.5))
'''
plt.show()


==> graphs/He2_result.py <==
import numpy as np
import matplotlib.pyplot as plt

dat = np.loadtxt("He2_result.dat")

dat = dat[:17] ##only up to 70
print(dat)
fig, ax1 = plt.subplots()

DZ, TZ, QZ, FZ = -5.1503782, -5.1623021, -5.1630485, -5.1632855
#ax1.plot(dat[:8,0], dat[:8,2], 'o-', label="ANC")
ax1.plot(dat[:,0], dat[:,2], 'o-', label="PP a=4")
ax1.plot(dat[:,0], dat[:,1], 'x-', label="Bare Nuclear")
ax1.axhline(DZ, linestyle='--', color='b', label="DZ")
ax1.axhline(TZ, linestyle='--', color='r', label="TZ")
ax1.axhline(QZ, linestyle='--', color='c', label="QZ")
ax1.axhline(FZ, linestyle='--', color='g', label="5Z")
ax1.set_xlabel("Number of grid points per dimension")
ax1.set_ylabel("E (Ha)")
ax1.set_ylim((-5.165, -5.150))
ax1.legend(loc='center left')

left, bottom, width, height = [0.5, 0.4, 0.4, 0.4]
ax2 = fig.add_axes([left, bottom, width, height])
ax2.set_ylim((-164, -162))
#ax2.plot(dat[:8,0], (dat[:8,2]+5)*1000, 'o-', ms=3, lw=1, label="ANC")
ax2.plot(dat[:,0], (dat[:,2]+5)*1000, 'o-', ms=2, lw=1, label="PP a=4")
ax2.plot(dat[:,0], (dat[:,1]+5)*1000, 'x-', ms=2, lw=1, label="Bare Nuclear")
ax2.axhline((TZ+5)*1000, linestyle='--', color='r', label="TZ")
ax2.axhline((QZ+5)*1000, linestyle='--', color='c', label="QZ")
ax2.axhline((FZ+5)*1000, linestyle='--', color='g', label="5Z")
ax2.set_xlabel("Number of grid points per dimension")
#ax2.set_xlabel("Ngrid in 1D")
ax2.set_ylabel("E+5 (mHa)")
ax2.set_yticks(np.arange(-164, -162, 0.5))

plt.show()


==> graphs/He_result.py <==
import numpy as np
import matplotlib.pyplot as plt

dat = np.loadtxt("He_result2.dat")

print(dat)
fig, ax1 = plt.subplots()

DZ, TZ, QZ, FZ = -2.576312, -2.582432, -2.582824, -2.582952
#ax1.plot(dat[:8,0], dat[:8,2], 'o-', label="ANC")
ax1.plot(dat[:16,0], dat[:16,1], 'o-', label="PP a=4")
ax1.plot(dat[:16,0], dat[:16,4], 'x-', label="Bare Nuclear")
ax1.axhline(DZ, linestyle='--', color='b', label="DZ")
ax1.axhline(TZ, linestyle='--', color='r', label="TZ")
ax1.axhline(QZ, linestyle='--', color='c', label="QZ")
ax1.axhline(FZ, linestyle='--', color='g', label="5Z")
ax1.set_xlabel("Number of grid points per dimension")
ax1.set_ylabel("E (Ha)")
ax1.set_ylim((-2.584, -2.575))
ax1.legend(loc='center left')

left, bottom, width, height = [0.5, 0.4, 0.4, 0.4]
ax2 = fig.add_axes([left, bottom, width, height])
ax2.set_ylim((-583.5, -582))
#ax2.plot(dat[:8,0], (dat[:8,2]+5)*1000, 'o-', ms=3, lw=1, label="ANC")
ax2.plot(dat[:16,0], (dat[:16,1]+2)*1000, 'o-', ms=2, lw=1, label="PP a=4")
ax2.plot(dat[:16,0], (dat[:16,4]+2)*1000, 'x-', ms=2, lw=1, label="Bare Nuclear")
ax2.axhline((TZ+2)*1000, linestyle='--', color='r', label="TZ")
ax2.axhline((QZ+2)*1000, linestyle='--', color='c', label="QZ")
ax2.axhline((FZ+2)*1000, linestyle='--', color='g', label="5Z")
ax2.set_xlabel("Number of grid points per dimension")
#ax2.set_xlabel("Ngrid in 1D")
ax2.set_ylabel("E+2 (mHa)")
ax2.set_yticks(np.arange(-583.5, -582, 0.5))

plt.show()


==> graphs/He_result1.py <==
import numpy as np
import matplotlib.pyplot as plt

dat = np.loadtxt("He_result2.dat")

fig, ax1 = plt.subplots()

ax1.plot(dat[4:16,0], dat[4:16,1], 'o-', markersize = 5, label="Distorted PP a=4")
ax1.plot(dat[4:16,0], dat[4:16,2], 'o-', markersize = 5, label="Distorted PP a=5")
ax1.plot(dat[4:16,0], dat[4:16,3], 'o-', markersize = 5, label="Distorted PP a=6")
ax1.plot(dat[4:16,0], dat[4:16,4], 'o-', markersize = 5, label="Distorted Nuc")
ax1.plot(dat[4:,0], dat[4:,5], 'x-', markersize = 5, label="PW Nuc")
#plt.plot(dat[:,0], np.abs(dat[:,4]-dat[-1,4]), '^-', label="Distort Var")
#plt.yscale("log")
ax1.legend()
ax1.set_xlabel("Number of grid points per dimension")
ax1.set_ylabel("E (Ha)")

'''
left, bottom, width, height = [0.5, 0.1, 0.4, 0.4]
ax2 = fig.add_axes([left, bottom, width, height])
ax2.set_ylim((-583.1, -533.))
#ax2.plot(dat[:8,0], (dat[:8,2]+5)*1000, 'o-', ms=3, lw=1, label="ANC")
ax2.plot(dat[8:16,0], 2+dat[8:16,1], 'o-', markersize = 3, label="Distorted PP a=4")
ax2.plot(dat[8:16,0], 2+dat[8:16,2], 'o-', markersize = 3, label="Distorted PP a=5")
ax2.plot(dat[8:16,0], 2+dat[8:16,3], 'o-', markersize = 3, label="Distorted PP a=6")
ax2.plot(dat[8:16,0], 2+dat[8:16,4], 'o-', markersize = 3, label="Distorted Nuc")
ax2.set_xlabel("Number of grid points per dimension")
ax2.set_ylabel("E+2 (mHa)")
#ax2.set_yticks(np.arange(-164, -162, 0.5))
'''
plt.show()


==> graphs/He_result2.py <==
import numpy as np
import matplotlib.pyplot as plt

dat = np.loadtxt("He_result2.dat")

fig, ax1 = plt.subplots()

ax1.plot(dat[8:16,0], dat[8:16,1], 'o-', markersize = 3, label="Distorted PP a=4")
ax1.plot(dat[8:16,0], dat[8:16,2], 'o-', markersize = 3, label="Distorted PP a=5")
ax1.plot(dat[8:16,0], dat[8:16,3], 'o-', markersize = 3, label="Distorted PP a=6")
ax1.plot(dat[8:16,0], dat[8:16,4], 'o-', markersize = 3, label="Distorted Nuc")
ax1.set_xlabel("Number of grid points per dimension")
ax1.legend()
ax1.set_xlabel("Number of grid points per dimension")
ax1.set_ylabel("E (Ha)")

'''
left, bottom, width, height = [0.5, 0.1, 0.4, 0.4]
ax2 = fig.add_axes([left, bottom, width, height])
ax2.set_ylim((-583.1, -533.))
#ax2.plot(dat[:8,0], (dat[:8,2]+5)*1000, 'o-', ms=3, lw=1, label="ANC")
ax2.plot(dat[8:16,0], 2+dat[8:16,1], 'o-', markersize = 3, label="Distorted PP a=4")
ax2.plot(dat[8:16,0], 2+dat[8:16,2], 'o-', markersize = 3, label="Distorted PP a=5")
ax2.plot(dat[8:16,0], 2+dat[8:16,3], 'o-', markersize = 3, label="Distorted PP a=6")
ax2.plot(dat[8:16,0], 2+dat[8:16,4], 'o-', markersize = 3, label="Distorted Nuc")
ax2.set_xlabel("Number of grid points per dimension")
ax2.set_ylabel("E+2 (mHa)")
#ax2.set_yticks(np.arange(-164, -162, 0.5))
'''
plt.show()


==> graphs/ch4_result.py <==
import numpy as np
import matplotlib.pyplot as plt

dat = np.loadtxt("ch4_result.dat")

print(dat)
fig, ax1 = plt.subplots()

DZ, TZ, QZ, FZ = -38.81297478, -38.82779129, -38.83053311, -38.83126156
#ax1.plot(dat[:8,0], dat[:8,2], 'o-', label="ANC")
ax1.plot(dat[9:,0], dat[9:,1], 'o-', label="PP a=4")
#ax1.plot(dat[:16,0], dat[:16,4], 'x-', label="Bare Nuclear")
ax1.axhline(DZ, linestyle='--', color='b', label="DZ")
ax1.axhline(TZ, linestyle='--', color='r', label="TZ")
ax1.axhline(QZ, linestyle='--', color='c', label="QZ")
ax1.axhline(FZ, linestyle='--', color='g', label="5Z")
ax1.set_xlabel("Number of grid points per dimension")
#ax1.set_xlabel("Ngrid in 1D")
ax1.set_ylabel("E (Ha)")
ax1.set_ylim((-38.835, -38.812))
ax1.legend(loc='center left')


left, bottom, width, height = [0.5, 0.4, 0.4, 0.4]
ax2 = fig.add_axes([left, bottom, width, height])
ax2.set_ylim((-832, -827))
#ax2.plot(dat[:8,0], (dat[:8,2]+5)*1000, 'o-', ms=3, lw=1, label="ANC")
ax2.plot(dat[9:,0], (dat[9:,1]+38)*1000, 'o-', ms=2, lw=1, label="PP a=4")
#ax2.plot(dat[:16,0], (dat[:16,4]+14)*1000, 'x-', ms=2, lw=1, label="Bare Nuclear")
ax2.axhline((TZ+38)*1000, linestyle='--', color='r', label="TZ")
ax2.axhline((QZ+38)*1000, linestyle='--', color='c', label="QZ")
ax2.axhline((FZ+38)*1000, linestyle='--', color='g', label="5Z")
ax2.set_xlabel("Number of grid points per dimension")
#ax2.set_xlabel("Ngrid in 1D")
ax2.set_ylabel("E+38 (mHa)")
#ax2.set_yticks(np.arange(-583.5, -582, 0.5))

plt.show()


==> graphs/graphHydrogen1D.py <==
import numpy as np
import matplotlib.pyplot as plt

dat = np.loadtxt("diagCuspy.dat")

plt.plot(dat[:,0], np.abs(dat[:,1]-dat[-1,4]), 'o-', label="Diag")
plt.plot(dat[:,0], np.abs(dat[:,2]-dat[-1,4]), 'x-', label="Var")
plt.plot(dat[:,0], np.abs(dat[:,3]-dat[-1,4]), 'v-', label="Distort Diag")
plt.plot(dat[:,0], np.abs(dat[:,4]-dat[-1,4]), '^-', label="Distort Var")
plt.yscale("log")
plt.legend()
plt.show()


==> graphs/kinetic_result.py <==
import numpy as np
import matplotlib.pyplot as plt

dat = np.loadtxt("Kinetic_result.dat")

plt.plot(dat[:,0], np.abs(dat[:,1]), 'o-', label="Formula 1")
plt.plot(dat[:,0], np.abs(dat[:,2]), 'x-', label="Formula 2")
plt.plot(dat[:,0], np.abs(dat[:,3]), 'v-', label="Formula 3")
plt.plot(dat[:,0], np.abs(dat[:,4]), 'v-', label="uniform")
#plt.plot(dat[:,0], np.abs(dat[:,4]-dat[-1,4]), '^-', label="Distort Var")
plt.yscale("log")
plt.legend()
plt.show()


==> graphs/temp.py <==
import numpy as np
from scipy.optimize import bisect

def f(a, G):
    return (np.pi/2*a)**0.5 *np.exp(-a*G)/G**1.5


for i in range(1,6):
    y = bisect(lambda r : f(1./2.**i, r) - 1.e-3, 0.1, 200)
    print(i, 1./2**i, y, 2.*np.pi/y)

